The pole truth: an analytical graviton propagator from Asymptotic Safety

We derive an analytical approximation for the graviton propagator from Asymptotic Safety. We find neither extra poles nor indications of unitarity or causality violations in the spin-two sector. Our results strengthen the case that Asymptotic Safety does not introduce new degrees of freedom, and thus propagates the same field content as General Relativity. We also identify the underlying mechanism: the residues of spurious poles in finite-order derivative expansions approach zero as the order is increased.

==> anc/analytical_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    697690,      21836]
NotebookOptionsPosition[    696374,      21807]
NotebookOutlinePosition[    696766,      21823]
CellTagsIndexPosition[    696723,      21820]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "   ", 
   RowBox[{"supplemental", " ", "notebook", " ", "for"}], "   ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"The", " ", "pole", " ", 
    RowBox[{"truth", ":", " ", 
     RowBox[{
     "analytical", " ", "graviton", " ", "propagator", " ", "from", " ", 
      "Asymptotic", " ", "Safety"}]}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "   ", 
   RowBox[{"by", " ", 
    RowBox[{"B", ".", " ", "Knorr"}]}], "   ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.990538423561885*^9, 
  3.990538467781056*^9}},ExpressionUUID->"2864da9c-1a7b-402c-8eef-\
d3c59038c2a2"],

Cell[CellGroupData[{

Cell["preamble", "Section",
 CellChangeTimes->{{3.982829350626112*^9, 
  3.982829351421548*^9}},ExpressionUUID->"46cd0aa6-19eb-4445-a780-\
00d9e80c69e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "this", " ", "is", " ", "only", " ", "to", " ", "have", " ", "nice", " ", 
   "printing", " ", "of", " ", "variables"}], "*)"}]], "Input",
 CellChangeTimes->{{3.98282936596388*^9, 3.9828293714315653`*^9}, {
  3.990538353899013*^9, 3.990538354657193*^9}, {3.990538477548073*^9, 
  3.990538477988229*^9}},ExpressionUUID->"2f53571b-2188-4dc1-8299-\
601451993922"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "Print", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"<<", "xAct`xTras`"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.98282935382761*^9, 3.982829364491617*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3b0d0a66-35ed-47c9-b818-f90006233712"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "Print", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"DefConstantSymbol", "@@", "#"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g3", ",", 
          RowBox[{
          "PrintAs", "\[Rule]", 
           "\"\<\!\(\*SubscriptBox[\(g\), \(3\)]\)\>\""}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"GF\[Beta]", ",", 
          RowBox[{
          "PrintAs", "\[Rule]", 
           "\"\<\!\(\*SubscriptBox[\(\[Beta]\), \(gf\)]\)\>\""}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"GF\[Beta]tilde", ",", 
          RowBox[{
          "PrintAs", "\[Rule]", 
           "\"\<\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(~\)], \(gf\)]\
\)\>\""}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Psq", ",", 
          RowBox[{
          "PrintAs", "->", 
           "\"\<[\!\(\*SuperscriptBox[\(P\), \(2\)]\)]\>\""}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"GNewton", ",", 
          RowBox[{
          "PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(G\), \(N\)]\)\>\""}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gfp", ",", 
          RowBox[{
          "PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(g\), \(*\)]\)\>\""}]}], 
         "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"totilde", "=", 
      RowBox[{"{", 
       RowBox[{"GF\[Beta]", "->", 
        RowBox[{"4", "-", "1", "-", 
         FractionBox["4", 
          RowBox[{"2", "GF\[Beta]tilde"}]]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fromtilde", "=", 
      RowBox[{"{", 
       RowBox[{"GF\[Beta]tilde", "->", 
        FractionBox[
         FractionBox["4", "2"], 
         RowBox[{"4", "-", "1", "-", "GF\[Beta]"}]]}], "}"}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.982829382611257*^9, 3.982829476418694*^9}, {
  3.98282950949737*^9, 3.982829509746471*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bd8fef90-c572-4877-a124-632a1b7fcdb2"]
}, Closed]],

Cell[CellGroupData[{

Cell["analytical results - anomalous dimensions", "Section",
 CellChangeTimes->{{3.9828293297041283`*^9, 3.982829333988635*^9}, {
  3.982901316309951*^9, 3.9829013178309917`*^9}, {3.990538511515304*^9, 
  3.990538514889233*^9}, {3.990538579756281*^9, 
  3.9905385798322887`*^9}},ExpressionUUID->"13673175-ced7-4a49-a0b7-\
82a84010d11b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta2LO", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox["g", "3"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`g3,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"160", "+", 
         RowBox[{"1424", " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False]}], "-", 
         RowBox[{"1093", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "2"]}], "+", 
         RowBox[{"255", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]}], ")"}]}], 
      RowBox[{"20", " ", "\[Pi]", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "4"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8544"}], "+", 
        RowBox[{"2706", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"1936", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        RowBox[{"103", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "-", 
        RowBox[{"58", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "6"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "7"]}], ")"}]}], 
     RowBox[{"120", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "3"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"120", " ", "\[Pi]", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "4"]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "/", "2"}]], " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox["g", "3"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`g3,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "960"}], "-", 
       RowBox[{"17568", " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "+", 
       RowBox[{"9144", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "+", 
       RowBox[{"176", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], "-", 
       RowBox[{"372", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "4"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "5"]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "6"]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "7"]}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "8"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"58", "+", 
        RowBox[{"142", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        FractionBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "]"}]}], 
     RowBox[{"240", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"29", "+", 
        RowBox[{"135", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "]"}]}], 
     RowBox[{"120", " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}]}], ")"}]}], 
         RowBox[{"20", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "96"}], "+", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "6"]}], ")"}]}], 
        RowBox[{"40", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "90"}], "-", 
           RowBox[{"16", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "6"]}], ")"}]}], 
        RowBox[{"40", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"110", "+", 
           RowBox[{"106", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"80", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"55", "+", 
           RowBox[{"85", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"40", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"56", "-", 
           RowBox[{"21", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}]}], 
        RowBox[{"10", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1152"}], "-", 
           RowBox[{"288", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"102", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"320", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"79", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"20", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "816"}], "-", 
           RowBox[{"654", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"38", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"294", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"83", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"20", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"522", "+", 
           RowBox[{"462", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"87", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"40", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"261", "+", 
           RowBox[{"373", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"87", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"20", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"2376", "-", 
           RowBox[{"2247", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"425", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}]}], 
        RowBox[{"30", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "11904"}], "+", 
           RowBox[{"8640", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"304", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"118", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"352", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"91", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"60", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7152"}], "+", 
           RowBox[{"2946", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"1868", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"139", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"366", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"95", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"60", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"554", "+", 
           RowBox[{"518", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"120", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"277", "+", 
           RowBox[{"457", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"99", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"60", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"164", "-", 
            RowBox[{"165", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}]}], ")"}]}], 
         RowBox[{"5", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"60", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7296"}], "+", 
           RowBox[{"4200", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"540", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"92", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"340", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"956", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"230", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5328"}], "+", 
           RowBox[{"540", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"912", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"238", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"94", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"912", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"241", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"60", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1596", "+", 
           RowBox[{"1372", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"252", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"120", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"798", "+", 
           RowBox[{"1142", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"252", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"60", " ", "\[Pi]"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta0LO", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"640", "-", 
        RowBox[{"736", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"221", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"3264", "+", 
        RowBox[{"366", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "-", 
        RowBox[{"272", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        RowBox[{"73", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "+", 
        RowBox[{"134", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"326", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "6"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "7"]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "3"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", "\[Pi]", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "4"]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "/", "2"}]], " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox["g", "3"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`g3,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3840"}], "+", 
       RowBox[{"5760", " ", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "-", 
       RowBox[{"864", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "-", 
       RowBox[{"424", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], "+", 
       RowBox[{"54", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "4"]}], "+", 
       RowBox[{"266", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "5"]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "6"]}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "7"]}], "+", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "8"]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"838", "+", 
        RowBox[{"442", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        FractionBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "]"}]}], 
     RowBox[{"48", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"419", "+", 
        RowBox[{"369", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "]"}]}], 
     RowBox[{"24", " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"336", "-", 
            RowBox[{"165", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}]}], ")"}]}], 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"2304", "-", 
           RowBox[{"672", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "7"]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"1632", "+", 
           RowBox[{"138", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"114", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "7"]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"226", "+", 
           RowBox[{"174", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"113", "+", 
           RowBox[{"139", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"632", "-", 
           RowBox[{"337", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"11904", "-", 
           RowBox[{"3648", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"164", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"600", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"109", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"8112", "+", 
           RowBox[{"534", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"444", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"137", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"534", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"113", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1086", "+", 
           RowBox[{"802", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"117", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"543", "+", 
           RowBox[{"643", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"117", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2880"}], "+", 
           RowBox[{"4968", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"1731", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "-", 
           RowBox[{"233", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}]}], ")"}]}], 
        RowBox[{"6", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"12144", "+", 
           RowBox[{"966", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"820", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"217", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"282", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"894", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"149", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "7"]}]}], ")"}]}], 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "4"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "/", "2"}]], " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["g", "3"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g3,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5760"}], "+", 
          RowBox[{"19200", " ", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "-", 
          RowBox[{"4320", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "-", 
          RowBox[{"860", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], "+", 
          RowBox[{"282", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "4"]}], "+", 
          RowBox[{"562", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "5"]}], "+", 
          RowBox[{"1000", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "6"]}], "+", 
          RowBox[{"145", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "7"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "8"]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2078", "+", 
           RowBox[{"1274", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"153", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"24", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1039", "+", 
           RowBox[{"1039", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"153", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"12", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "720"}], "+", 
            RowBox[{"2696", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "-", 
            RowBox[{"1170", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}], "-", 
            RowBox[{"25", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "4"]}]}], ")"}]}], 
         RowBox[{"2", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "4"]}]]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False]}]], " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["g", "3"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g3,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{"27504", "+", 
          RowBox[{"1836", " ", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "-", 
          RowBox[{"1632", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "+", 
          RowBox[{"478", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], "+", 
          RowBox[{"454", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "4"]}], "+", 
          RowBox[{"1836", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "5"]}], "+", 
          RowBox[{"349", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "6"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "7"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "4"]}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "/", "2"}]], " ", 
        InterpretationBox[
         StyleBox[
          SubscriptBox["g", "3"],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`g3,
         Editable->False], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4320"}], "+", 
          RowBox[{"41520", " ", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "-", 
          RowBox[{"11388", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "-", 
          RowBox[{"840", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "3"]}], "+", 
          RowBox[{"557", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "4"]}], "+", 
          RowBox[{"916", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "5"]}], "+", 
          RowBox[{"2060", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "6"]}], "+", 
          RowBox[{"338", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "7"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "8"]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3948", "+", 
           RowBox[{"2692", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"24", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1974", "+", 
           RowBox[{"2174", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"12", " ", "\[Pi]"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etacTLO", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       InterpretationBox[
        StyleBox[
         SubscriptBox["g", "3"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`g3,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "200"}], "+", 
         RowBox[{"47", " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False]}], "+", 
         RowBox[{"19", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]}], ")"}]}], 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "3"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"720", "+", 
        RowBox[{"522", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "6"]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "/", "2"}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"1920", "+", 
        RowBox[{"480", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "+", 
        RowBox[{"94", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "6"]}]}], ")"}]}], 
     RowBox[{"24", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"210", "+", 
        RowBox[{"70", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        FractionBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "]"}]}], 
     RowBox[{"48", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"105", "+", 
        RowBox[{"65", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "]"}]}], 
     RowBox[{"24", " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"168", "-", 
           RowBox[{"75", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "816"}], "-", 
           RowBox[{"294", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1152"}], "+", 
           RowBox[{"96", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"82", "+", 
           RowBox[{"38", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"41", "+", 
           RowBox[{"33", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "72"}], "+", 
            RowBox[{"375", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "-", 
            RowBox[{"109", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "3"]}]}], ")"}]}], 
         RowBox[{"12", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2544"}], "-", 
           RowBox[{"510", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"70", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"166", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2688"}], "+", 
           RowBox[{"1440", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"150", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"176", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"442", "+", 
           RowBox[{"206", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"48", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"221", "+", 
           RowBox[{"181", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"24", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "408"}], "+", 
           RowBox[{"621", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"223", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}]}], 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4176"}], "-", 
           RowBox[{"1098", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"65", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"194", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4992"}], "+", 
           RowBox[{"1824", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"208", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"478", "+", 
           RowBox[{"250", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"48", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"239", "+", 
           RowBox[{"215", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"24", " ", "\[Pi]"}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etacLLO", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       InterpretationBox[
        StyleBox[
         SubscriptBox["g", "3"],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`g3,
        Editable->False], " ", 
       RowBox[{"(", 
        RowBox[{"23", "-", 
         RowBox[{"6", " ", 
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "2"]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False], "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"54", "+", 
        RowBox[{"42", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "-", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "3"], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "/", "2"}]], " ", 
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      RowBox[{"(", 
       RowBox[{"192", "+", 
        RowBox[{"48", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "5"]}]}], ")"}]}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"30", "+", 
        RowBox[{"28", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        FractionBox[
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False], "2"]}], "]"}]}], 
     RowBox[{"8", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[
        SubscriptBox["g", "3"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`g3,
       Editable->False], " ", 
      SuperscriptBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"[", 
          SuperscriptBox["P", "2"], "]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Psq,
        Editable->False], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"22", " ", 
         InterpretationBox[
          StyleBox[
           RowBox[{"[", 
            SuperscriptBox["P", "2"], "]"}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Psq,
          Editable->False]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"]}]}], ")"}], " ", 
      RowBox[{
       InterpretationBox[
        StyleBox["Gamma",
         ShowAutoStyles->False,
         AutoSpacing->False],
        Gamma,
        Editable->False], "[", 
       RowBox[{"0", ",", 
        InterpretationBox[
         StyleBox[
          RowBox[{"[", 
           SuperscriptBox["P", "2"], "]"}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`Psq,
         Editable->False]}], "]"}]}], 
     RowBox[{"4", " ", "\[Pi]"}]], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"168", "-", 
            RowBox[{"81", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}]}], ")"}]}], 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"816", "+", 
           RowBox[{"114", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"1152", "-", 
           RowBox[{"288", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"34", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"27", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"136", "-", 
           RowBox[{"139", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"1392", "-", 
           RowBox[{"90", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"94", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"4992", "-", 
           RowBox[{"2784", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"118", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"328", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"618", "+", 
           RowBox[{"406", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"39", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"103", "+", 
           RowBox[{"107", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubscriptBox["g", "3"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`g3,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{"600", "-", 
            RowBox[{"201", " ", 
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False]}], "-", 
            RowBox[{"17", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                RowBox[{"[", 
                 SuperscriptBox["P", "2"], "]"}],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`Psq,
               Editable->False], "3"]}]}], ")"}]}], 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False], "3"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "720"}], "-", 
           RowBox[{"738", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"230", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1920"}], "-", 
           RowBox[{"576", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"320", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"454", "+", 
           RowBox[{"330", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"227", "+", 
           RowBox[{"263", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"231", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"125", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}]}], ")"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"2544", "-", 
           RowBox[{"642", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "-", 
           RowBox[{"260", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"157", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"74", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"402", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "/", "2"}]], " ", 
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"2688", "-", 
           RowBox[{"2304", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"416", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}], "+", 
           RowBox[{"116", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "3"]}], "+", 
           RowBox[{"138", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "4"]}], "+", 
           RowBox[{"464", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "5"]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "6"]}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"838", "+", 
           RowBox[{"578", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox[
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False], "2"]}], "]"}]}], 
        RowBox[{"16", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[
           SubscriptBox["g", "3"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`g3,
          Editable->False], " ", 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            RowBox[{"[", 
             SuperscriptBox["P", "2"], "]"}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`Psq,
           Editable->False], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"419", "+", 
           RowBox[{"459", " ", 
            InterpretationBox[
             StyleBox[
              RowBox[{"[", 
               SuperscriptBox["P", "2"], "]"}],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`Psq,
             Editable->False]}], "+", 
           RowBox[{"57", " ", 
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               RowBox[{"[", 
                SuperscriptBox["P", "2"], "]"}],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`Psq,
              Editable->False], "2"]}]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           InterpretationBox[
            StyleBox[
             RowBox[{"[", 
              SuperscriptBox["P", "2"], "]"}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`Psq,
            Editable->False]}], "]"}]}], 
        RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.982829552304689*^9, 3.982829554366527*^9}, {
  3.982829584410667*^9, 3.9828296810306787`*^9}, {3.982901499550716*^9, 
  3.9829015063160563`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"5ff20909-cba6-41ff-a0f6-bb49000cdcaa"]
}, Closed]],

Cell[CellGroupData[{

Cell["analytical results - ln Z", "Section",
 CellChangeTimes->{{3.9828293297041283`*^9, 3.982829333988635*^9}, {
  3.982901316309951*^9, 3.9829013178309917`*^9}, {3.990538511515304*^9, 
  3.990538525531438*^9}, {3.99053858102983*^9, 
  3.990538581134077*^9}},ExpressionUUID->"1389908b-b27a-4356-8d9f-\
f15e3c5861cc"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"here", ",", " ", 
   RowBox[{"X", "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["G", "N"], "Psq"}], 
     SubscriptBox["g", "*"]]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.990538532317904*^9, 
  3.9905385409655848`*^9}},ExpressionUUID->"660ee153-f37b-42c7-b94e-\
e8aec765740e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lnZ2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"5760", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "4"]}]], "gfp", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "23040"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"11520", " ", "X"}], "+", 
       RowBox[{"205056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "-", 
       RowBox[{"1440", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"157392", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"30832", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"36720", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"9885", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"2460", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"768", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"162", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "8"]}], "+", 
       RowBox[{"81", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "8"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "9"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "9"]}], "+", 
       RowBox[{"696", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"3240", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"648", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"696", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"1704", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"324", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"23040", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"421632", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"219456", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"4224", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"8928", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1392", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"2304", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"600", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"205056", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"64944", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"46464", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"2472", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"1392", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"2640", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"624", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "58"}], "+", 
          RowBox[{"142", " ", "X"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"135", " ", "X"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "+", 
       RowBox[{"23040", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"410112", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"427392", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"157728", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"25116", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"348", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"852", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"162", " ", 
        SuperscriptBox["X", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"174", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"426", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"81", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"174", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"426", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"81", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"174", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"426", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"81", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "8", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"696", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"1704", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"324", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"174", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"426", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"81", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"23040", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"205056", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"157392", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"36720", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"2460", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"696", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3240", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"648", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"696", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3240", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"648", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"696", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1704", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"324", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"768", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["X", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"348", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"852", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"162", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"348", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"1620", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8064"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "-", 
       RowBox[{"5760", " ", "X"}], "-", 
       RowBox[{"3024", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"2736", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"2160", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"2380", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"6972", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"168", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"1020", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"2040", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "87"}], "+", 
          RowBox[{"77", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"261", "-", 
          RowBox[{"373", " ", "X"}], "+", 
          RowBox[{"87", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "-", 
       RowBox[{"27648", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"6912", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"2448", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"7680", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1896", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"816", "-", 
          RowBox[{"654", " ", "X"}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"59", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"38", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"294", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"83", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"27648", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"6912", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"1152", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"8064", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"3024", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2160", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "522"}], "+", 
          RowBox[{"462", " ", "X"}], "-", 
          RowBox[{"87", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"261", "-", 
          RowBox[{"373", " ", "X"}], "+", 
          RowBox[{"87", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"640", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "2"]}]], "3", " ", "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"336", " ", "X"}], "-", 
       RowBox[{"80", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"204", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"288", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"764", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"17", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"768", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"576", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "90"}], "+", 
          RowBox[{"16", " ", "X"}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          SuperscriptBox["X", "6"]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"768", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"512", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"80", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "110"}], "+", 
          RowBox[{"106", " ", "X"}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "55"}], "+", 
          RowBox[{"85", " ", "X"}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2880", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"114048", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"28800", " ", "X"}], "+", 
       RowBox[{"107856", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"42192", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"20400", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"14500", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"5760", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"11364", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"12036", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "277"}], "+", 
          RowBox[{"259", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"285696", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"207360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"7296", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"2832", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"8448", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"2184", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"7152", "+", 
          RowBox[{"2946", " ", "X"}], "-", 
          RowBox[{"1868", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"139", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"366", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"95", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"285696", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"350208", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"132096", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"28224", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"114048", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"107856", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"20400", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "554"}], "+", 
          RowBox[{"518", " ", "X"}], "-", 
          RowBox[{"99", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "277"}], "+", 
          RowBox[{"457", " ", "X"}], "-", 
          RowBox[{"99", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"5760", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94464", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"80640", " ", "X"}], "+", 
       RowBox[{"95040", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"51264", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"8640", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"15592", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"720", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"3384", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"720", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"5328", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"264", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"350208", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"201600", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"25920", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"4416", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"16320", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"45888", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"11040", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"5328", "+", 
          RowBox[{"540", " ", "X"}], "-", 
          RowBox[{"912", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"238", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"94", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"241", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"350208", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"376704", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"118656", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"23952", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"94464", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"95040", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"8640", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"720", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"3192", "-", 
          RowBox[{"2744", " ", "X"}], "+", 
          RowBox[{"504", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "798"}], "+", 
          RowBox[{"1142", " ", "X"}], "-", 
          RowBox[{"252", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lnZ0", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "4"]}]], "gfp", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"92160", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "-", 
       RowBox[{"46080", " ", "X"}], "+", 
       RowBox[{"105984", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "-", 
       RowBox[{"8064", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"31824", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"10160", " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"4464", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"6240", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"1056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"5784", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"1260", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"1776", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"888", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "8"]}], "-", 
       RowBox[{"135", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "9"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "9"]}], "-", 
       RowBox[{"10056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"8856", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1080", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"10056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"540", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"92160", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"138240", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"20736", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"10176", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"1296", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"6384", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"8640", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1032", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"78336", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"8784", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"6528", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"1752", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"3216", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"7824", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"1056", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "838"}], "+", 
          RowBox[{"442", " ", "X"}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "419"}], "+", 
          RowBox[{"369", " ", "X"}], "-", 
          RowBox[{"45", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "-", 
       RowBox[{"92160", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"184320", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"101376", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"19392", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"672", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"5028", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"2652", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"270", " ", 
        SuperscriptBox["X", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"2514", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"1326", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"135", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"2514", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"2514", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"135", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "8", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"10056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"540", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"2514", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"92160", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"105984", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"31824", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"4464", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1056", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"10056", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"8856", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1080", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"10056", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"8856", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1080", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"10056", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5304", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"540", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"3552", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"540", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1776", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"270", " ", 
        SuperscriptBox["X", "8"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"5028", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"2652", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"270", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"5028", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"4428", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"540", " ", 
        SuperscriptBox["X", "8"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "9"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "4"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"207360", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "-", 
       RowBox[{"103680", " ", "X"}], "+", 
       RowBox[{"776448", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"284832", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"336960", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"247104", " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"7200", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"99383", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"11196", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"27288", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"16560", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"4320", "+", 
          RowBox[{"41520", " ", "X"}], "+", 
          RowBox[{"11388", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"840", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"557", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"916", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"2060", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"338", " ", 
           SuperscriptBox["X", "7"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["X", "8"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27504"}], "+", 
          RowBox[{"1836", " ", "X"}], "+", 
          RowBox[{"1632", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"478", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"454", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"1836", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"349", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"207360", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"2096640", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"1569024", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"486432", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"63492", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"207360", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"776448", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"336960", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"7200", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"11196", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3948"}], "+", 
          RowBox[{"2692", " ", "X"}], "-", 
          RowBox[{"360", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3948", "-", 
          RowBox[{"4348", " ", "X"}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", "\[Pi]"}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2620", "+", 
       FractionBox[
        RowBox[{"16128", " ", 
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False]}], 
        SuperscriptBox["X", "3"]], "+", 
       FractionBox["11520", 
        SuperscriptBox["X", "2"]], "+", 
       FractionBox[
        RowBox[{"7920", " ", 
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False]}], 
        SuperscriptBox["X", "2"]], "+", 
       FractionBox["7632", "X"], "+", 
       FractionBox[
        RowBox[{"240", " ", 
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False]}], "X"], "+", 
       RowBox[{"2760", " ", "X"}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", "X"}], ")"}], " ", "X"}], "-", 
       RowBox[{"324", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"48", " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "113"}], "+", 
          RowBox[{"87", " ", "X"}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{"113", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "X"}], ")"}], " ", "X"}]}], ")"}]}], 
       "-", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"X", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2304"}], "-", 
           RowBox[{"672", " ", "X"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["X", "3"]}], "-", 
           RowBox[{"46", " ", 
            SuperscriptBox["X", "4"]}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox["X", "5"]}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["X", "6"]}], "+", 
           SuperscriptBox["X", "7"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", 
           FractionBox["X", "2"]}], "]"}]}], 
        SuperscriptBox["X", "3"]], "+", 
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["\[ExponentialE]", "X"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1632"}], "+", 
           RowBox[{"138", " ", "X"}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["X", "2"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["X", "3"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["X", "4"]}], "+", 
           RowBox[{"114", " ", 
            SuperscriptBox["X", "5"]}], "-", 
           RowBox[{"26", " ", 
            SuperscriptBox["X", "6"]}], "+", 
           SuperscriptBox["X", "7"]}], ")"}], " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Gamma",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Gamma,
           Editable->False], "[", 
          RowBox[{"0", ",", "X"}], "]"}]}], 
        SuperscriptBox["X", "3"]], "-", 
       RowBox[{"2304", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       FractionBox[
        RowBox[{"55296", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}]}], 
        SuperscriptBox["X", "3"]], "-", 
       FractionBox[
        RowBox[{"43776", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}]}], 
        SuperscriptBox["X", "2"]], "-", 
       FractionBox[
        RowBox[{"14592", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}]}], "X"], "+", 
       FractionBox[
        RowBox[{"16128", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}]}], 
        SuperscriptBox["X", "3"]], "+", 
       FractionBox[
        RowBox[{"7920", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}]}], 
        SuperscriptBox["X", "2"]], "+", 
       FractionBox[
        RowBox[{"240", " ", 
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}]}], "X"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "226"}], "+", 
          RowBox[{"174", " ", "X"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "113"}], "+", 
          RowBox[{"139", " ", "X"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          SuperscriptBox["X", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "4"]}]], "gfp", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "276480"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"138240", " ", "X"}], "-", 
       RowBox[{"476928", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "-", 
       RowBox[{"70272", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"166176", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"103776", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"22368", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"49036", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"12528", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"77304", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{"1039", "-", 
          RowBox[{"637", " ", "X"}]}], ")"}], " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"144", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"53304", " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5760"}], "-", 
          RowBox[{"19200", " ", "X"}], "-", 
          RowBox[{"4320", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"860", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"282", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"562", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"1000", " ", 
           SuperscriptBox["X", "6"]}], "-", 
          RowBox[{"145", " ", 
           SuperscriptBox["X", "7"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "8"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12144"}], "+", 
          RowBox[{"966", " ", "X"}], "+", 
          RowBox[{"820", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"217", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"282", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"894", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"149", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"276480", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"1059840", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"702720", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"183360", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"11664", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"276480", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"476928", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"166176", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"22368", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"12528", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"4156", "-", 
          RowBox[{"2548", " ", "X"}], "+", 
          RowBox[{"306", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1039"}], "+", 
          RowBox[{"1039", " ", "X"}], "-", 
          RowBox[{"153", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "30336"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "-", 
       RowBox[{"17280", " ", "X"}], "-", 
       RowBox[{"16176", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "-", 
       RowBox[{"11952", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"1104", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"4348", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"96", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"3820", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"543", "-", 
          RowBox[{"401", " ", "X"}]}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"56", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"460", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"920", " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"543", "-", 
          RowBox[{"643", " ", "X"}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11904"}], "-", 
          RowBox[{"3648", " ", "X"}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"164", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"226", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"600", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"109", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8112"}], "+", 
          RowBox[{"534", " ", "X"}], "+", 
          RowBox[{"444", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"137", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"110", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"534", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"113", " ", 
           SuperscriptBox["X", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "7"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"95232", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"76800", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"25728", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"3936", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"30336", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"16176", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1104", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1086", "-", 
          RowBox[{"802", " ", "X"}], "+", 
          RowBox[{"117", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "543"}], "+", 
          RowBox[{"643", " ", "X"}], "-", 
          RowBox[{"117", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lnZcT", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1152", " ", "\[Pi]", " ", 
        SuperscriptBox["X", "3"]}]]}], "gfp", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3456", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"28800", " ", "X"}], "+", 
       RowBox[{"18000", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"4176", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"5232", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"1396", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"576", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"3252", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"420", " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"936", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"468", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "7"]}], "+", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"4344", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"360", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"2472", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"64512", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"34560", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"1920", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1056", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"3600", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"4224", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"61056", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12240", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"1224", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"1680", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"3984", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"442", "-", 
          RowBox[{"206", " ", "X"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"221", "-", 
          RowBox[{"181", " ", "X"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "-", 
       RowBox[{"64512", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"66816", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"23424", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"5760", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"2652", " ", 
        SuperscriptBox["X", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"1236", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"90", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"1326", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"618", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"45", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"618", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"618", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"2472", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"180", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"1326", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"618", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"45", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"3456", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"18000", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5232", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"5304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"4344", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"360", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"5304", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"4344", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5304", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2472", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1872", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"936", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"2652", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"1236", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"90", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"2652", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"2172", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"180", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28800", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "-", 
       RowBox[{"5760", " ", "X"}], "+", 
       RowBox[{"6768", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "-", 
       RowBox[{"2448", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"2736", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"1152", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"1764", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"360", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"2520", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1560", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"72", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2520", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"840", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"46080", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"11520", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"5760", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1824", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"2256", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"17280", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12528", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"864", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"168", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"1104", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"1488", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"210", "-", 
          RowBox[{"70", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"105", "-", 
          RowBox[{"65", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "-", 
       RowBox[{"46080", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"11520", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"5760", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"1536", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"1260", " ", 
        SuperscriptBox["X", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"420", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"630", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"210", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"9", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"630", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"210", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"630", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"210", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"2520", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"840", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"630", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"210", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"28800", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"6768", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2736", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1152", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"2520", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1560", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"72", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"2520", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"1560", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2520", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"1260", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"420", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1260", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"780", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8064", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"5760", " ", "X"}], "+", 
       RowBox[{"3600", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"1296", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"1200", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"68", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1152"}], "-", 
          RowBox[{"96", " ", "X"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "816"}], "+", 
          RowBox[{"294", " ", "X"}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"27648", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"16128", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"4992", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"8064", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3600", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1200", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"82", "-", 
          RowBox[{"38", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"41", "-", 
          RowBox[{"33", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1152", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19584", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"40320", " ", "X"}], "+", 
       RowBox[{"29808", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"4464", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"10704", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"484", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"2304", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"1776", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"72", " ", 
        RowBox[{"(", 
         RowBox[{"38", "-", 
          RowBox[{"3", " ", "X"}]}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"108", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"216", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"4992", "+", 
          RowBox[{"1824", " ", "X"}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["X", "2"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["X", "3"]}], "-", 
          RowBox[{"146", " ", 
           SuperscriptBox["X", "4"]}], "+", 
          RowBox[{"208", " ", 
           SuperscriptBox["X", "5"]}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4176"}], "+", 
          RowBox[{"1098", " ", "X"}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"65", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"66", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"194", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"119808", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"103680", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"34944", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"7872", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"19584", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"29808", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"10704", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"2304", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"82", "-", 
          RowBox[{"38", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"58", "-", 
          RowBox[{"34", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"41", "-", 
          RowBox[{"33", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"29", "-", 
          RowBox[{"29", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lnZcL", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "2"]}]], "gfp", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1104"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"336", " ", "X"}], "-", 
       RowBox[{"288", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"96", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "5"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "6"]}], "-", 
       RowBox[{"120", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"176", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"120", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"112", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"384", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"176", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"432", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"336", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"88", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"30", "-", 
          RowBox[{"28", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"22", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "+", 
       RowBox[{"1536", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"384", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["X", "4"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"56", " ", 
        SuperscriptBox["X", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"30", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"28", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"3", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "8", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"120", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"112", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"1104", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"288", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"120", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"176", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"24", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"176", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"120", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["X", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"88", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     InterpretationBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["\[Beta]", "~"], "gf"],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`GF\[Beta]tilde,
      Editable->False], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "28800"}], " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"5760", " ", "X"}], "-", 
       RowBox[{"9648", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"6480", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"816", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"2276", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"864", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"2268", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"1212", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"1176", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"588", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"198", " ", 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["EulerGamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          EulerGamma,
          Editable->False], "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["X", "7"]}], "-", 
       RowBox[{"5448", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"6312", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"792", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["ExpIntegralEi",
           ShowAutoStyles->False,
           AutoSpacing->False],
          ExpIntegralEi,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"5448", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "+", 
       RowBox[{"3960", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"396", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}]}], "-", 
       RowBox[{"46080", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"13824", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"7680", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"1248", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1392", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"6336", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"792", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"17280", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"17712", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"1056", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"2424", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "+", 
       RowBox[{"5520", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"792", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"454", "-", 
          RowBox[{"330", " ", "X"}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"227", "-", 
          RowBox[{"263", " ", "X"}], "+", 
          RowBox[{"33", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["HypergeometricPFQ",
           ShowAutoStyles->False,
           AutoSpacing->False],
          HypergeometricPFQ,
          Editable->False], "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], "+", 
       RowBox[{"46080", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"9216", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"8832", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"3360", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"2724", " ", 
        SuperscriptBox["X", "5"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "-", 
       RowBox[{"1980", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"198", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"1362", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"990", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"99", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"1362", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"990", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"99", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"1362", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "+", 
       RowBox[{"990", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"99", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}]}], "-", 
       RowBox[{"5448", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"3960", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"396", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"1362", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"990", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "+", 
       RowBox[{"99", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "16", "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}]}], "-", 
       RowBox[{"28800", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"9648", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"816", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"864", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5448", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"6312", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"792", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"5448", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"6312", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"792", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", "X"}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"5448", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3960", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"396", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          RowBox[{"-", 
           FractionBox["X", "2"]}]}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"2352", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"396", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", 
         RowBox[{"-", "X"}], "]"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"1176", " ", 
        SuperscriptBox["X", "6"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"198", " ", 
        SuperscriptBox["X", "7"], " ", 
        SuperscriptBox[
         RowBox[{
          InterpretationBox[
           StyleBox["Log",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Log,
           Editable->False], "[", "X", "]"}], "2"]}], "-", 
       RowBox[{"2724", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"1980", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"198", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", 
          FractionBox["X", "2"]}], "]"}]}], "+", 
       RowBox[{"2724", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "-", 
       RowBox[{"3156", " ", 
        SuperscriptBox["X", "6"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}], "+", 
       RowBox[{"396", " ", 
        SuperscriptBox["X", "7"], " ", 
        RowBox[{
         SuperscriptBox[
          InterpretationBox[
           StyleBox["Hypergeometric1F1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           Hypergeometric1F1,
           Editable->False], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8064", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"5760", " ", "X"}], "+", 
       RowBox[{"3888", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"3312", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"240", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"1004", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"840", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"17", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"87", "-", 
          RowBox[{"81", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"3456", "+", 
          RowBox[{"864", " ", "X"}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"84", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"816", "-", 
          RowBox[{"114", " ", "X"}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"27648", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"20736", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"6528", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"960", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"8064", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"3888", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"58", "-", 
          RowBox[{"34", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"29", "-", 
          RowBox[{"27", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"19584", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"40320", " ", "X"}], "+", 
       RowBox[{"20016", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"25776", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"4176", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"7724", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"576", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"8040", " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"108", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"1320", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"936", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34"}], "+", 
          RowBox[{"3", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "29"}], "+", 
          RowBox[{"17", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"29", "-", 
          RowBox[{"27", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"4992", "+", 
          RowBox[{"2784", " ", "X"}], "+", 
          RowBox[{"144", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"140", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"118", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"328", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"1392", "+", 
          RowBox[{"90", " ", "X"}], "-", 
          RowBox[{"124", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"33", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"94", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"119808", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"126720", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"51840", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"9216", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"19584", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"20016", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"4176", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"58", "-", 
          RowBox[{"34", " ", "X"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"222", "-", 
          RowBox[{"152", " ", "X"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "-", 
          RowBox[{"40", " ", "X"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"87", "-", 
          RowBox[{"81", " ", "X"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", "\[Pi]", " ", 
       SuperscriptBox["X", "3"]}]], "gfp", " ", 
     SuperscriptBox[
      InterpretationBox[
       StyleBox[
        SubscriptBox[
         OverscriptBox["\[Beta]", "~"], "gf"],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`GF\[Beta]tilde,
       Editable->False], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3456", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False]}], "+", 
       RowBox[{"28800", " ", "X"}], "+", 
       RowBox[{"11088", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", "X"}], "+", 
       RowBox[{"21456", " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"6000", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "2"]}], "+", 
       RowBox[{"6148", " ", 
        SuperscriptBox["X", "3"]}], "+", 
       RowBox[{"2592", " ", 
        InterpretationBox[
         StyleBox["EulerGamma",
          ShowAutoStyles->False,
          AutoSpacing->False],
         EulerGamma,
         Editable->False], " ", 
        SuperscriptBox["X", "3"]}], "-", 
       RowBox[{"5808", " ", 
        SuperscriptBox["X", "4"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{"73", "-", 
          RowBox[{"9", " ", "X"}]}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"360", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["X", "4"]}], "-", 
       RowBox[{"3720", " ", 
        SuperscriptBox["X", "5"]}], "-", 
       RowBox[{"720", " ", 
        SuperscriptBox["X", "6"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "197"}], "+", 
          RowBox[{"137", " ", "X"}]}], ")"}]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["X", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"X", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2688", "+", 
          RowBox[{"2304", " ", "X"}], "+", 
          RowBox[{"416", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"116", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"138", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"464", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"57", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", 
          FractionBox["X", "2"]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[ExponentialE]", "X"], " ", 
        RowBox[{"(", 
         RowBox[{"2544", "+", 
          RowBox[{"642", " ", "X"}], "-", 
          RowBox[{"260", " ", 
           SuperscriptBox["X", "2"]}], "-", 
          RowBox[{"157", " ", 
           SuperscriptBox["X", "3"]}], "+", 
          RowBox[{"74", " ", 
           SuperscriptBox["X", "4"]}], "-", 
          RowBox[{"402", " ", 
           SuperscriptBox["X", "5"]}], "+", 
          RowBox[{"57", " ", 
           SuperscriptBox["X", "6"]}]}], ")"}], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Gamma",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Gamma,
          Editable->False], "[", 
         RowBox[{"0", ",", "X"}], "]"}]}], "-", 
       RowBox[{"64512", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"87552", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"45696", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "-", 
       RowBox[{"10464", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "2", "]"}]}], "+", 
       RowBox[{"3456", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"11088", " ", "X", " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"6000", " ", 
        SuperscriptBox["X", "2"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "+", 
       RowBox[{"2592", " ", 
        SuperscriptBox["X", "3"], " ", 
        RowBox[{
         InterpretationBox[
          StyleBox["Log",
           ShowAutoStyles->False,
           AutoSpacing->False],
          Log,
          Editable->False], "[", "X", "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"222", "-", 
          RowBox[{"152", " ", "X"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"394", "-", 
          RowBox[{"274", " ", "X"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}]}], "+", 
          RowBox[{"4", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             FractionBox["X", "2"]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "2", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}]}], "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "16", "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", 
              FractionBox["X", "2"]}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", 
             FractionBox["X", "2"]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"37", "-", 
          RowBox[{"40", " ", "X"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["X", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"197", "-", 
          RowBox[{"219", " ", "X"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["X", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            InterpretationBox[
             StyleBox["EulerGamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             EulerGamma,
             Editable->False], "2"]}], "-", 
          SuperscriptBox["\[Pi]", "2"], "-", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["ExpIntegralEi",
              ShowAutoStyles->False,
              AutoSpacing->False],
             ExpIntegralEi,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"8", " ", "X", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["HypergeometricPFQ",
              ShowAutoStyles->False,
              AutoSpacing->False],
             HypergeometricPFQ,
             Editable->False], "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "X"}], "]"}]}], 
          "+", 
          RowBox[{"4", " ", 
           InterpretationBox[
            StyleBox["EulerGamma",
             ShowAutoStyles->False,
             AutoSpacing->False],
            EulerGamma,
            Editable->False], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Gamma",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Gamma,
             Editable->False], "[", 
            RowBox[{"0", ",", 
             RowBox[{"-", "X"}]}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", 
            RowBox[{"-", "X"}], "]"}], " ", 
           RowBox[{
            InterpretationBox[
             StyleBox["Log",
              ShowAutoStyles->False,
              AutoSpacing->False],
             Log,
             Editable->False], "[", "X", "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{
             InterpretationBox[
              StyleBox["Log",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Log,
              Editable->False], "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox["Hypergeometric1F1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              Hypergeometric1F1,
              Editable->False], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"2", ",", "0", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"0", ",", "1", ",", "X"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9828296848302717`*^9, 3.982829685615025*^9}, {
   3.982829843502385*^9, 3.982829845951503*^9}, {3.9828298785903473`*^9, 
   3.982829977422181*^9}, {3.9830277308433743`*^9, 3.983027770293523*^9}, 
   3.983027800712244*^9, 3.983027937078993*^9, 3.983028118515833*^9, 
   3.983028194945365*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"932811d8-9ace-4efb-affc-c40e018aa761"]
}, Closed]]
},
WindowSize->{1512, 858},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6f7aaeb5-05ee-463b-9deb-b79dfa176a71"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 744, 18, 111, "Input",ExpressionUUID->"2864da9c-1a7b-402c-8eef-d3c59038c2a2"],
Cell[CellGroupData[{
Cell[1323, 42, 153, 3, 66, "Section",ExpressionUUID->"46cd0aa6-19eb-4445-a780-00d9e80c69e7"],
Cell[1479, 47, 403, 8, 29, "Input",ExpressionUUID->"2f53571b-2188-4dc1-8299-601451993922"],
Cell[1885, 57, 373, 9, 70, "Input",ExpressionUUID->"3b0d0a66-35ed-47c9-b818-f90006233712"],
Cell[2261, 68, 2149, 60, 194, "Input",ExpressionUUID->"bd8fef90-c572-4877-a124-632a1b7fcdb2"]
}, Closed]],
Cell[CellGroupData[{
Cell[4447, 133, 336, 5, 52, "Section",ExpressionUUID->"13673175-ced7-4a49-a0b7-82a84010d11b"],
Cell[4786, 140, 226422, 7063, 3143, "Input",ExpressionUUID->"5ff20909-cba6-41ff-a0f6-bb49000cdcaa"]
}, Closed]],
Cell[CellGroupData[{
Cell[231245, 7208, 317, 5, 52, "Section",ExpressionUUID->"1389908b-b27a-4356-8d9f-f15e3c5861cc"],
Cell[231565, 7215, 331, 10, 35, "Input",ExpressionUUID->"660ee153-f37b-42c7-b94e-e8aec765740e"],
Cell[231899, 7227, 464459, 14577, 6584, "Input",ExpressionUUID->"932811d8-9ace-4efb-affc-c40e018aa761"]
}, Closed]]
}
]
*)


